FLaRe: Achieving Masterful and Adaptive Robot Policies with Large-Scale Reinforcement Learning Fine-Tuning

In recent years, the Robotics field has initiated several efforts toward building generalist robot policies through large-scale multi-task Behavior Cloning. However, direct deployments of these policies have led to unsatisfactory performance, where the policy struggles with unseen states and tasks. How can we break through the performance plateau of these models and elevate their capabilities to new heights? In this paper, we propose FLaRe, a large-scale Reinforcement Learning fine-tuning framework that integrates robust pre-trained representations, large-scale training, and gradient stabilization techniques. Our method aligns pre-trained policies towards task completion, achieving state-of-the-art (SoTA) performance both on previously demonstrated and on entirely novel tasks and embodiments. Specifically, on a set of long-horizon mobile manipulation tasks, FLaRe achieves an average success rate of 79.5% in unseen environments, with absolute improvements of +23.6% in simulation and +30.7% on real robots over prior SoTA methods. By utilizing only sparse rewards, our approach can enable generalizing to new capabilities beyond the pretraining data with minimal human effort. Moreover, we demonstrate rapid adaptation to new embodiments and behaviors with less than a day of fine-tuning. Videos can be found on the project website at https://robot-flare.github.io/

==> image_source/plot.py <==
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import matplotlib.patches as patches

# Data
methods = ['SPOC', 'Ours', 'EmbSigLIP - Dense', 'PIRLNav', 'Poliformer - Dense', 'Poliformer - Sparse']
gpu_days = [16, 32, 40, 80, 128, 139]

# Success Rates for each task (excluding 'PickUp')
objectnav_success = [55, 85, 36.5, 20, 85.5, 14.5]
fetch_success = [14, 66.9, 0, 0, 0, 0]
roomvisit_success = [40.5, 70.4, 16.5, 12.5, 12.5, 12.5]

# Colors for each task
task_colors = {
    'ObjectNav': 'red',
    'Fetch': 'blue',
    'RoomVisit': 'green'
}

methods_colors_dict = {
    'SPOC': '#ff6347',
    'Ours': '#4682b4',
    'EmbSigLIP - Dense': '#32cd32',
    'PIRLNav': '#ff8c00',         # Changed to a darker orange
    'Poliformer - Dense': '#8a2be2',
    'Poliformer - Sparse': '#8b0000'  # Changed to a dark red
}


# Prepare the data points
data_points = []
methods_data = {}  # Dictionary to hold data points per method
tasks = ['ObjectNav', 'Fetch', 'RoomVisit']
success_rates = [objectnav_success, fetch_success, roomvisit_success]

for i in range(len(methods)):
    method = methods[i]
    gpu_day = gpu_days[i]
    methods_data[method] = []  # Initialize list for this method
    for task_idx, task in enumerate(tasks):
        success_rate = success_rates[task_idx][i]
        data_point = {
            'Method': method,
            'GPU Days': gpu_day,
            'Task': task,
            'Success Rate': success_rate
        }
        data_points.append(data_point)
        methods_data[method].append(data_point)

# Plotting
plt.figure(figsize=(12, 8))
plt.ylim(-10, 100)

plt.rcParams.update({
    'font.size': 14,         # Global font size for all elements
    'font.family': 'serif',  # Font family (e.g., 'serif', 'sans-serif', 'monospace')
    'font.weight': 'bold',   # Font weight (e.g., 'normal', 'bold', 'light', etc.)
})
plt.rcParams['xtick.labelsize'] = 14
plt.rcParams['ytick.labelsize'] = 14
plt.rcParams['axes.labelsize'] = 14  # Font size for axis labels
plt.rcParams['axes.titlesize'] = 14  # Font size for the plot title
plt.rcParams['legend.fontsize'] = 14

# Plot each data point
for point in data_points:
    plt.scatter(
        point['GPU Days'],
        point['Success Rate'],
        marker='o',  # Same marker shape for all methods
        color=task_colors[point['Task']],
        s=100,
        edgecolors='black'
    )

# Create custom legend handles for tasks only
task_handles = [
    Line2D([0], [0], marker='o', color='w', label=task,
           markerfacecolor=color, markersize=10, markeredgecolor='black')
    for task, color in task_colors.items()
]

# Add legend for tasks
plt.legend(handles=task_handles, title='Tasks', loc='best')

# Draw boxes around points corresponding to the same method and annotate method name
for method, points in methods_data.items():
    x_values = [p['GPU Days'] for p in points]
    y_values = [p['Success Rate'] for p in points]
    # Compute bounding box
    min_x = min(x_values)
    max_x = max(x_values)
    min_y = min(y_values)
    max_y = max(y_values)
    # Add some padding
    padding_x = 1  # Small padding since x_values are the same
    padding_y = (max_y - min_y) * 0.1 if max_y != min_y else 1
    # print(padding_y)
    padding_y = 4.1
    min_x -= padding_x
    max_x += padding_x
    min_y -= padding_y
    max_y += padding_y
    # Create rectangle
    rect = patches.Rectangle(
        (min_x, min_y),
        max_x - min_x,
        max_y - min_y,
        linewidth=1,
        edgecolor=methods_colors_dict[method],
        facecolor='none',
        linestyle='--'
    )
    plt.gca().add_patch(rect)
    # Annotate method name on top of the box
    plt.text(
        (min_x + max_x) / 2,
        max_y + padding_y * 0.5,
        method,
        ha='center',
        va='bottom',
        fontsize=14,
        color=methods_colors_dict[method],
        bbox=dict(facecolor='white', edgecolor='none', pad=0.2)
    )

plt.xlabel('Training Time - GPU Days',fontsize=14)
plt.xticks(fontsize=14)

# Increase the font size of the numerical tick labels on the y-axis
plt.yticks(fontsize=14)
plt.ylabel('Success Rate (%)',fontsize=14)
# plt.title('Success Rate vs GPU Days for Different Methods and Tasks (Excluding PickUp)')
plt.grid(True)
plt.tight_layout()
plt.show()

# import matplotlib.pyplot as plt
# from matplotlib.lines import Line2D

# # Data
# methods = ['SPOC', 'Ours', 'EmbSigLIP - Dense', 'PIRLNav', 'Poliformer - Dense', 'Poliformer - Sparse']
# gpu_days = [16, 32, 40, 80, 128, 131.2]

# # Success Rates for each task (excluding 'PickUp')
# objectnav_success = [55, 85, 36.5, 20, 85.5, 14.5]
# fetch_success = [14, 66.9, 0, 0, 0, 0]
# roomvisit_success = [40.5, 70.4, 16.5, 12.5, 12.5, 12.5]

# # Colors for each task
# task_colors = {
#     'ObjectNav': 'red',
#     'Fetch': 'blue',
#     'RoomVisit': 'green'
# }

# # Prepare the data points
# data_points = []
# tasks = ['ObjectNav', 'Fetch', 'RoomVisit']
# success_rates = [objectnav_success, fetch_success, roomvisit_success]

# for i in range(len(methods)):
#     method = methods[i]
#     gpu_day = gpu_days[i]
#     for task_idx, task in enumerate(tasks):
#         success_rate = success_rates[task_idx][i]
#         if True:
#             data_points.append({
#                 'Method': method,
#                 'GPU Days': gpu_day,
#                 'Task': task,
#                 'Success Rate': success_rate
#             })

# # Plotting
# plt.figure(figsize=(12, 8))

# # Plot each data point
# for point in data_points:
#     plt.scatter(
#         point['GPU Days'],
#         point['Success Rate'],
#         marker='o',  # Use the same marker shape for all methods
#         color=task_colors[point['Task']],
#         s=100,
#         edgecolors='black'
#     )
#     # Annotate the point with the method name
#     plt.annotate(
#         point['Method'],
#         (point['GPU Days'], point['Success Rate']),
#         textcoords="offset points",
#         xytext=(0, 10),
#         ha='center'
#     )

# # Create custom legend handles for tasks only
# task_handles = [
#     Line2D([0], [0], marker='o', color='w', label=task,
#            markerfacecolor=color, markersize=10, markeredgecolor='black')
#     for task, color in task_colors.items()
# ]

# # Add legend for tasks
# plt.legend(handles=task_handles, title='Tasks', loc='best')

# plt.xlabel('GPU Days')
# plt.ylabel('Success Rate (%)')
# plt.title('Success Rate vs GPU Days for Different Methods and Tasks (Excluding PickUp)')
# plt.grid(True)
# plt.tight_layout()
# plt.show()

# # import matplotlib.pyplot as plt
# # from matplotlib.lines import Line2D

# # # Data
# # methods = ['SPOC', 'Ours', 'EmbSigLIP - Dense', 'PIRLNav', 'Poliformer - Dense', 'Poliformer - Sparse']
# # gpu_days = [16, 32, 40, 80, 128, 131.2]

# # # Success Rates for each task
# # objectnav_success = [55, 85, 36.5, 20, 85.5, 14.5]
# # fetch_success = [14, 66.9, 0, 0, 0, 0]
# # # pickup_success = [90.1, 91.8, 71.9, 0, 90.1, 0]
# # roomvisit_success = [40.5, 70.4, 16.5, 12.5, 12.5, 12.5]

# # # Marker styles for each method
# # method_markers = {
# #     'SPOC': 'o',
# #     'Ours': 's',
# #     'EmbSigLIP - Dense': '^',
# #     'PIRLNav': 'D',
# #     'Poliformer - Dense': 'v',
# #     'Poliformer - Sparse': 'P'
# # }

# # # Colors for each task
# # task_colors = {
# #     'ObjectNav': 'red',
# #     'Fetch': 'blue',
# #     'PickUp': 'green',
# #     'RoomVisit': 'orange'
# # }

# # # Prepare the data points
# # data_points = []
# # tasks = ['ObjectNav', 'Fetch', 'RoomVisit']
# # success_rates = [objectnav_success, fetch_success, roomvisit_success]

# # for i in range(len(methods)):
# #     method = methods[i]
# #     gpu_day = gpu_days[i]
# #     for task_idx, task in enumerate(tasks):
# #         success_rate = success_rates[task_idx][i]
# #         if success_rate != 0:
# #             data_points.append({
# #                 'Method': method,
# #                 'GPU Days': gpu_day,
# #                 'Task': task,
# #                 'Success Rate': success_rate
# #             })

# # # Plotting
# # plt.figure(figsize=(12, 8))

# # # Plot each data point
# # for point in data_points:
# #     plt.scatter(
# #         point['GPU Days'],
# #         point['Success Rate'],
# #         marker=method_markers[point['Method']],
# #         color=task_colors[point['Task']],
# #         s=100,
# #         edgecolors='black'
# #     )

# # # Create custom legend handles
# # method_handles = [
# #     Line2D([0], [0], marker=marker, color='w', label=method,
# #            markerfacecolor='gray', markersize=10, markeredgecolor='black')
# #     for method, marker in method_markers.items()
# # ]

# # task_handles = [
# #     Line2D([0], [0], marker='o', color='w', label=task,
# #            markerfacecolor=color, markersize=10, markeredgecolor='black')
# #     for task, color in task_colors.items()
# # ]

# # # Add legends
# # first_legend = plt.legend(handles=method_handles, title='Methods', loc='upper left', bbox_to_anchor=(1, 1))
# # second_legend = plt.legend(handles=task_handles, title='Tasks', loc='upper left', bbox_to_anchor=(1, 0.5))
# # plt.gca().add_artist(first_legend)

# # plt.xlabel('GPU Days')
# # plt.ylabel('Success Rate (%)')
# # plt.title('Success Rate vs GPU Days for Different Methods and Tasks')
# # plt.grid(True)
# # plt.tight_layout()
# # plt.show()


# # # import matplotlib.pyplot as plt

# # # # Data
# # # methods = ['SPOC', 'Ours', 'EmbSigLIP - Dense', 'PIRLNav', 'Poliformer - Dense', 'Poliformer - Sparse']
# # # gpu_days = [16, 32, 40, 80, 128, 131.2]

# # # # Success Rates for each task
# # # objectnav_success = [55, 85, 36.5, 20, 85.5, 14.5]
# # # fetch_success = [14, 66.9, 0, 0, 0, 0]
# # # pickup_success = [90.1, 91.8, 71.9, 0, 90.1, 0]
# # # roomvisit_success = [40.5, 70.4, 16.5, 12.5, 12.5, 12.5]

# # # # Plotting
# # # plt.figure(figsize=(12, 8))

# # # # Scatter plot for each task with different markers
# # # plt.scatter(gpu_days, objectnav_success, label='ObjectNav', marker='o', s=100)
# # # plt.scatter(gpu_days, fetch_success, label='Fetch', marker='s', s=100)
# # # plt.scatter(gpu_days, pickup_success, label='PickUp', marker='^', s=100)
# # # plt.scatter(gpu_days, roomvisit_success, label='RoomVisit', marker='D', s=100)

# # # # Annotate each point with the method name
# # # for i, method in enumerate(methods):
# # #     plt.annotate(method, (gpu_days[i], objectnav_success[i]), textcoords="offset points", xytext=(0,10), ha='center')
# # #     plt.annotate(method, (gpu_days[i], fetch_success[i]), textcoords="offset points", xytext=(0,10), ha='center')
# # #     plt.annotate(method, (gpu_days[i], pickup_success[i]), textcoords="offset points", xytext=(0,10), ha='center')
# # #     plt.annotate(method, (gpu_days[i], roomvisit_success[i]), textcoords="offset points", xytext=(0,10), ha='center')

# # # plt.xlabel('GPU Days')
# # # plt.ylabel('Success Rate (%)')
# # # plt.title('Success Rate vs GPU Days for Different Methods and Tasks')
# # # plt.legend()
# # # plt.grid(True)
# # # plt.show()

